The braid group surjects onto $G_2$ tensor space

Let V be the 7-dimensional irreducible representation of the quantum group U_q(g_2). For each n, there is a map from the braid group B_n to the endomorphism algebra of the n-th tensor power of V, given by R-matrices. We can extend this linearly to a map on the braid group algebra. Lehrer and Zhang (MR2271576) prove this map is surjective, as a special case of a more general result. Using Kuperberg's spider for G_2 from arXiv:math.QA/9201302, we give an elementary diagrammatic proof of this result.

==> ant-arxiv.sh <==
ant arxiv


==> ant-pdf.sh <==
ant pdf


==> code/formulas.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    254657,       7468]
NotebookOptionsPosition[    248318,       7261]
NotebookOutlinePosition[    248678,       7277]
CellTagsIndexPosition[    248635,       7274]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load QuantumGroups`", "Section",
 CellChangeTimes->{{3.4504579795845118`*^9, 3.450457982340621*^9}}],

Cell["\<\
You' ll need a local copy of the QuantumGroups` package. The easiest way to \
get this, as of early 2009, is to download the KnotTheory` package from \
http://katlas.org/. Inside that you should find a directory QuantumGroups/, \
containing the file QuantumGroups.m. Set QuantumGroupsPath below to point at \
this directory, and then run the notebook.\
\>", "Text",
 CellChangeTimes->{{3.450457986895925*^9, 3.45045807666365*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "QuantumGroupsPath", " ", "=", " ", 
   "\"\<~/projects/QuantumGroups/trunk/package/\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"$Path", ",", " ", "QuantumGroupsPath"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "QuantumGroups`"}]}], "Input",
 CellChangeTimes->{{3.4189411358522387`*^9, 3.418941169410493*^9}, {
  3.44879396919969*^9, 3.448793982730606*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading QuantumGroups` version 2.0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://katlas.math.toronto.edu/wiki/QuantumGroups\"\>"}],
  SequenceForm[
  "Loading QuantumGroups` version 2.0\n", 
   "Read more at http://katlas.math.toronto.edu/wiki/QuantumGroups"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.45021623498923*^9, 3.450370912600363*^9, {3.450456618326991*^9, 
   3.450456620907166*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/QuantumGroups/trunk/data\"\
\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/scott/projects/QuantumGroups/trunk/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.45021623498923*^9, 3.450370912600363*^9, {3.450456618326991*^9, 
   3.4504566211204863`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Maps", "Section",
 CellChangeTimes->{{3.450457971654386*^9, 3.450457971908946*^9}}],

Cell["\<\
We begin by preparing certain maps in the G2 representation theory.

The maps appearing in the \"width 2\" lemma are capcup, i and h. The maps \
appearing in the \"width 3\" lemma are UD and Y\[CapitalLambda].\
\>", "Text",
 CellChangeTimes->{{3.450457952089108*^9, 3.4504579637177057`*^9}, {
  3.450458089703499*^9, 3.4504581245980577`*^9}}],

Cell[CellGroupData[{

Cell["Elementary pieces", "Subsection",
 CellChangeTimes->{{3.4504581558508253`*^9, 3.450458158325892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"IdentityMap", "[", 
    RowBox[{"G2", ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
    "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cap", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qDimension", "[", "G2", "]"}], "[", 
      RowBox[{
       RowBox[{"Irrep", "[", "G2", "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "]"}], ")"}], 
    RowBox[{
     RowBox[{"DirectSumProjectionMap", "[", 
      RowBox[{"G2", ",", 
       RowBox[{"DirectSum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "]"}], ",", "1", ",", 
       "FundamentalBasis"}], "]"}], ".", 
     RowBox[{"InverseDecompositionMap", "[", 
      RowBox[{"G2", ",", 
       SuperscriptBox[
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], 
        RowBox[{"\[CircleTimes]", "2"}]], ",", "FundamentalBasis"}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449254300812714*^9, 3.449254306904614*^9}, {
  3.44925436564109*^9, 3.449254377123349*^9}, {3.449254472768403*^9, 
  3.449254507935636*^9}, {3.449254686423594*^9, 3.4492546883486557`*^9}, {
  3.4494414219921494`*^9, 3.449441443439983*^9}, {3.449442392054652*^9, 
  3.449442426584116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"QuantumGroups", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"QuantumGroups`Data`G2`\
DecompositionMaps`\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\
\\\".\\\\\\\"\\\", \\\"MT\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.450216236355391*^9, 3.450370913291011*^9}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "7", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             FractionBox["1", "q"]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "6"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "9"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "10"]]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "4", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.450216237350362*^9, 3.4503709140822783`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cup", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"DecompositionMap", "[", 
     RowBox[{"G2", ",", 
      SuperscriptBox[
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "]"}], 
       RowBox[{"\[CircleTimes]", "2"}]], ",", "FundamentalBasis"}], "]"}], 
    ".", 
    RowBox[{"DirectSumInclusionMap", "[", 
     RowBox[{"G2", ",", 
      RowBox[{"DirectSum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "]"}], ",", "1", ",", 
      "FundamentalBasis"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449254300812714*^9, 3.449254306904614*^9}, {
  3.44925436564109*^9, 3.449254377123349*^9}, {3.449254472768403*^9, 
  3.449254507935636*^9}, {3.449254686423594*^9, 3.4492546883486557`*^9}, {
  3.4494414219921494`*^9, 3.449441443439983*^9}, {3.449442392054652*^9, 
  3.449442426584116*^9}, {3.450042043521179*^9, 3.450042067309318*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"7", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            SuperscriptBox["q", "10"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "9"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "6"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", "q"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.450216237509083*^9, 3.450370914223177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vertex", "=", 
  RowBox[{
   RowBox[{"DecompositionMap", "[", 
    RowBox[{"G2", ",", 
     SuperscriptBox[
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], 
      RowBox[{"\[CircleTimes]", "2"}]], ",", "FundamentalBasis"}], "]"}], ".", 
   RowBox[{"DirectSumInclusionMap", "[", 
    RowBox[{"G2", ",", 
     RowBox[{"DirectSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "]"}], ",", "2", ",", 
     "FundamentalBasis"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449254300812714*^9, 3.449254306904614*^9}, {
  3.44925436564109*^9, 3.449254377123349*^9}, {3.449254472768403*^9, 
  3.449254507935636*^9}, {3.449254686423594*^9, 3.4492546883486557`*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", "q"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], "q"], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], "q"], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"7", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "4"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "2"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            FractionBox["1", "q"], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.450216237722521*^9, 3.45037091435588*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "=", "vertex"}], ";"}]], "Input",
 CellChangeTimes->{{3.450370895088825*^9, 3.450370897126875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalLambda]", "=", 
  RowBox[{
   RowBox[{"DirectSumProjectionMap", "[", 
    RowBox[{"G2", ",", 
     RowBox[{"DirectSum", "[", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "]"}], ",", "1", ",", 
     "FundamentalBasis"}], "]"}], ".", 
   RowBox[{"InverseDecompositionMap", "[", 
    RowBox[{"G2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis"}], 
    "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"id", "\[CircleTimes]", "cap"}], ")"}], ".", 
   RowBox[{"InverseAssociator", "[", 
    RowBox[{"G2", ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
    "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"Y", "\[CircleTimes]", "id"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.450370922985579*^9, 3.450370933389551*^9}, {
  3.4503709803591957`*^9, 3.450371008229912*^9}, {3.450371050413623*^9, 
  3.450371089068416*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "2"]], ",", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "5"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "7", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "q", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ",", 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "4"]], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "2"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "4"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], "q"], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "6"]]}], "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], "q"], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "6"]]}], "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             FractionBox["1", "q"]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "2", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.4503709270237417`*^9, 3.4503709338784943`*^9}, {
  3.4503709849256487`*^9, 3.450371009028741*^9}, {3.450371051561026*^9, 
  3.450371090083727*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Width 2 lemma", "Subsection",
 CellChangeTimes->{{3.4504581638704357`*^9, 3.450458165589658*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"capcup", "=", 
   RowBox[{"cup", ".", "cap"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450371507226965*^9, 3.450371526569145*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i", "=", 
  RowBox[{"Y", ".", "\[CapitalLambda]"}]}]], "Input",
 CellChangeTimes->{{3.4503715314158497`*^9, 3.450371546246544*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "6"]}], ",", 
             RowBox[{
              SuperscriptBox["q", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "4"], ",", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "q"}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "4"]], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "5"]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "6"]]}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "4"], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", "q"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "3"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "3"]], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "5"]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "6"]]}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "4"], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", "q"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "3"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "3"]], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "5"]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "6"]]}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"7", ",", "7", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "4"]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "5"]}], ",", 
             SuperscriptBox["q", "2"], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", 
             FractionBox["1", "q"], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "5"]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "6"]}], ",", 
             SuperscriptBox["q", "3"], ",", 
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "3"]}], ",", "1", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "2"], ",", 
             SuperscriptBox["q", "3"], ",", 
             RowBox[{"-", "1"}], ",", 
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "3"]]}], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{"1", "-", 
              SuperscriptBox["q", "2"]}], ",", 
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["q", "2"]}], ")"}], "2"], 
               SuperscriptBox["q", "2"]]}], ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ",", 
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "3"]], ",", 
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "3"]}], ",", "1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]], ",", 
             RowBox[{"-", "1"}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "3"]], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "q"], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "3"]]}], ",", 
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "5"]], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "3"]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "6"]]}], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "5"]]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "q", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox[
              RowBox[{"1", "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "4"]], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "2"]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "5"]]}], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "4"]]}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             SuperscriptBox["q", "3"], ",", 
             RowBox[{"-", "q"}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "4"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "4"]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "6"]]}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             SuperscriptBox["q", "3"], ",", 
             RowBox[{"-", "q"}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1", ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "2"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", "1", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "4"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "2"]]}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "4"]], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "6"]]}], "}"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "6"]}], ",", 
             SuperscriptBox["q", "5"], ",", 
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["q", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["q", "2"]}], ")"}]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "3"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], "q"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "4"]], ",", 
             FractionBox[
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], 
              SuperscriptBox["q", "6"]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"-", 
              FractionBox["1", "q"]}], ",", 
             FractionBox["1", 
              SuperscriptBox["q", "4"]], ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["q", "6"]]}]}], "}"}]}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.450371537870496*^9, 3.45037154827144*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"DirectSumProjectionMap", "[", 
         RowBox[{"G2", ",", 
          RowBox[{"DirectSum", "[", 
           RowBox[{
            RowBox[{"Irrep", "[", 
             SubscriptBox["G", "2"], "]"}], "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "]"}], "]"}], ",", "1", ",", 
          "FundamentalBasis"}], "]"}], ".", 
        RowBox[{"InverseDecompositionMap", "[", 
         RowBox[{"G2", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Irrep", "[", 
             SubscriptBox["G", "2"], "]"}], "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
           RowBox[{
            RowBox[{"Irrep", "[", 
             SubscriptBox["G", "2"], "]"}], "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], "]"}]}], ",", 
          "FundamentalBasis"}], "]"}], ".", 
        RowBox[{"(", 
         RowBox[{"id", "\[CircleTimes]", "cap"}], ")"}]}], ")"}], 
      "\[CircleTimes]", "id"}], ")"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"InverseAssociator", "[", 
       RowBox[{"G2", ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
       "]"}], "\[CircleTimes]", "id"}], ")"}], ".", 
    RowBox[{"Associator", "[", 
     RowBox[{"G2", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
       RowBox[{
        RowBox[{"Irrep", "[", 
         SubscriptBox["G", "2"], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
     "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"Y", "\[CircleTimes]", "Y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450371561831561*^9, 3.45037157274117*^9}, {
  3.450371619878965*^9, 3.4503716231490583`*^9}, {3.450371660741897*^9, 
  3.45037176503695*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Width 3 lemma", "Subsection",
 CellChangeTimes->{{3.450458195148347*^9, 3.450458196476432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Y\[CapitalLambda]", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Y", "\[CircleTimes]", "\[CapitalLambda]"}], ")"}], ".", 
   RowBox[{"InverseAssociator", "[", 
    RowBox[{"G2", ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Irrep", "[", 
       SubscriptBox["G", "2"], "]"}], "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.450371202654257*^9, 3.4503712549754543`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"RepresentationTensor", "[", 
          RowBox[{
           SubscriptBox["G", "2"], ",", 
           RowBox[{"\[LeftSkeleton]", "4", "\[RightSkeleton]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"{", 
                  RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}]}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"\[LeftSkeleton]", "32", "\[RightSkeleton]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "0"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"{", 
                  RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}],
           "]"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 38, 22612185640404289973, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 38, 22612185640404289973, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 38, 22612185640404289973, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[38]]], "Output",
 CellChangeTimes->{{3.4503712358789663`*^9, 3.4503712561059628`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"down", "=", 
  RowBox[{"cap", ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DirectSumProjectionMap", "[", 
        RowBox[{"G2", ",", 
         RowBox[{"DirectSum", "[", 
          RowBox[{
           RowBox[{"Irrep", "[", 
            SubscriptBox["G", "2"], "]"}], "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "]"}], "]"}], ",", "1", ",", 
         "FundamentalBasis"}], "]"}], ".", 
       RowBox[{"InverseDecompositionMap", "[", 
        RowBox[{"G2", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Irrep", "[", 
            SubscriptBox["G", "2"], "]"}], "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
          RowBox[{
           RowBox[{"Irrep", "[", 
            SubscriptBox["G", "2"], "]"}], "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], "]"}]}], ",", 
         "FundamentalBasis"}], "]"}], ".", 
       RowBox[{"(", 
        RowBox[{"id", "\[CircleTimes]", "cap"}], ")"}], ".", 
       RowBox[{"InverseAssociator", "[", 
        RowBox[{"G2", ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis"}], 
        "]"}], ".", 
       RowBox[{"(", 
        RowBox[{"vertex", "\[CircleTimes]", "id"}], ")"}]}], ")"}], 
     "\[CircleTimes]", "id"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.4502162601233063`*^9, 3.4502163086989403`*^9}, {
  3.4502163445172586`*^9, 3.450216358194866*^9}, {3.4502164219234657`*^9, 
  3.4502164223476467`*^9}, {3.450216463370976*^9, 3.450216527229557*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ")"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "31", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", 
             FractionBox["1", "q"]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "4"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "2"]], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "3"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}], ",", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "7"]], ",", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "5"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "8"]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "10"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "6"]]}], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "5"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "8"]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "10"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "8"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "11"]], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "10"]], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "6"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "8"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "10"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "11"]]}], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "9"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "11"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "13"]]}], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "14"]], ",", 
            FractionBox["1", 
             SuperscriptBox["q", "10"]], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "12"]], ",", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["q", "2"]}], 
             SuperscriptBox["q", "15"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["q", "16"]]}]}], "}"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "24", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "12", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "9", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"0", ",", "1", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.450216287747158*^9, 3.450216309155755*^9}, {
   3.450216349820301*^9, 3.450216358900498*^9}, 3.45021642354692*^9, {
   3.4502164655129967`*^9, 3.450216527895496*^9}, 3.450378959392503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"up", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"vertex", "\[CircleTimes]", "id"}], ")"}], ".", 
   "cup"}]}]], "Input",
 CellChangeTimes->{{3.450379023249654*^9, 3.450379062063092*^9}}],

Cell[BoxData[
 RowBox[{"RepresentationTensor", "[", 
  RowBox[{
   SubscriptBox["G", "2"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ")"}], "\[CircleTimes]", 
    RowBox[{
     RowBox[{"Irrep", "[", 
      SubscriptBox["G", "2"], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis", ",", 
   RowBox[{
    RowBox[{"Irrep", "[", 
     SubscriptBox["G", "2"], "]"}], "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", "FundamentalBasis", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"31", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "16"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "13"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "10"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "10"], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "14"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "13"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "11"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "9"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "11"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "10"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "8"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "6"], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "10"], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "11"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "8"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "8"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "8"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "8"]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "8"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["q", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "3"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["q", "2"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", 
             SuperscriptBox["q", "6"]}], "}"}], ",", 
           RowBox[{"{", 
            SuperscriptBox["q", "4"], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"-", "q"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"24", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"12", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"9", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", 
       RowBox[{"Matrix", "[", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.450379026062084*^9, 3.450379063175857*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UD", "=", 
  RowBox[{"up", ".", "down"}]}]], "Input",
 CellChangeTimes->{{3.450379064697875*^9, 3.4503790654146233`*^9}, {
  3.4503791501174707`*^9, 3.450379150579783*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {3., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"RepresentationTensor", "[", 
          RowBox[{
           SubscriptBox["G", "2"], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Irrep", "[", 
                SubscriptBox["G", "2"], "]"}], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
              RowBox[{
               RowBox[{"Irrep", "[", 
                SubscriptBox["G", "2"], "]"}], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ")"}], 
            "\[CircleTimes]", 
            RowBox[{
             RowBox[{"Irrep", "[", 
              SubscriptBox["G", "2"], "]"}], "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", 
           "FundamentalBasis", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Irrep", "[", 
                SubscriptBox["G", "2"], "]"}], "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
              RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ")"}], 
            "\[CircleTimes]", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ",", 
           "FundamentalBasis", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"{", 
                  RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"-", "1"}]}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "4"}], ",", "1"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "2"}]}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"9", ",", "9", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
                    ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}]}],
               "}"}], ",", 
             RowBox[{"\[LeftSkeleton]", "28", "\[RightSkeleton]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"4", ",", 
                 RowBox[{"-", "1"}]}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"3", ",", "3", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
                "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "0"}], "}"}], ",", 
               RowBox[{"Matrix", "[", 
                RowBox[{"1", ",", "1", ",", 
                 RowBox[{"{", 
                  RowBox[{"{", "0", "}"}], "}"}]}], "]"}]}], "}"}]}], "}"}]}],
           "]"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 451, 22612185640404289973, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 451, 22612185640404289973, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 451, 22612185640404289973, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[451]]], "Output",
 CellChangeTimes->{3.4503790660570707`*^9, 3.450379151910563*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Braid group action", "Section",
 CellChangeTimes->{{3.45045821535804*^9, 3.4504582174651012`*^9}}],

Cell["\<\
We make use of the function BR provided by the QuantumGroups` package, but \
have to add a writhe factor.\
\>", "Text",
 CellChangeTimes->{{3.4504582233599358`*^9, 3.450458247065432*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"br", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"id", "\[CircleTimes]", "id"}], ")"}], "\[CircleTimes]", 
    "id"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450372094094349*^9, 3.450372120870566*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"br", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"br", "[", "k", "]"}], "=", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"12", 
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"(", 
         RowBox[{"Sign", "/@", "k"}], ")"}]}], ")"}]}]], 
    RowBox[{
     RowBox[{"BR", "[", 
      RowBox[{"3", ",", "k"}], "]"}], "[", 
     RowBox[{"G2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Irrep", "[", 
          SubscriptBox["G", "2"], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "]"}]}], "}"}], ",", 
      "FundamentalBasis"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4503711334258003`*^9, 3.4503711835084333`*^9}, {
  3.450371264071232*^9, 3.4503713012459517`*^9}, {3.450390608489202*^9, 
  3.450390629917222*^9}}],

Cell[TextData[{
 "We now go looking for some braids that span ",
 Cell[BoxData[
  RowBox[{"End", 
   RowBox[{"(", 
    SuperscriptBox["V", 
     RowBox[{"\[CircleTimes]", "3"}]], ")"}]}]], "Input"]
}], "Text",
 CellChangeTimes->{{3.450458328614015*^9, 3.4504583394164762`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"words", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"words", "[", "k", "]"}], "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", "k"}], "]"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"___", ",", "x_", ",", "y_", ",", "___"}], "}"}], "/;", 
        RowBox[{
         RowBox[{"x", "+", "y"}], "\[Equal]", "0"}]}], ")"}], "|", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"___", ",", "x_", ",", "y_", ",", "z_", ",", "___"}], "}"}], 
        "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], "\[Equal]", 
         RowBox[{"Abs", "[", "z", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"Abs", "[", "y", "]"}], "+", "1"}]}]}], ")"}], "|", 
      RowBox[{"{", 
       RowBox[{"___", ",", "x_", ",", "x_", ",", "x_", ",", "___"}], "}"}], 
      "|", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"___", ",", "x_", ",", "x_", ",", "___"}], "}"}], "/;", 
        RowBox[{"x", "<", "0"}]}], ")"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.450372769103463*^9, 3.450372856358729*^9}, {
  3.450372932420323*^9, 3.450372966727046*^9}, {3.450373356489615*^9, 
  3.4503733891991663`*^9}, {3.450373646112349*^9, 3.45037365185428*^9}, {
  3.450373693067741*^9, 3.450373699740766*^9}, {3.450458257416453*^9, 
  3.450458259209614*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"braids", "=", 
   RowBox[{
    RowBox[{"words", "[", "0", "]"}], "~", "Join", "~", 
    RowBox[{"words", "[", "1", "]"}], "~", "Join", "~", 
    RowBox[{"words", "[", "2", "]"}], "~", "Join", "~", 
    RowBox[{"words", "[", "3", "]"}], "~", "Join", "~", 
    RowBox[{"words", "[", "4", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450372874053681*^9, 3.450372983761043*^9}, {
  3.4503731406023073`*^9, 3.450373143512452*^9}, {3.450373398342374*^9, 
  3.45037340018843*^9}, {3.4503737255696583`*^9, 3.450373733863017*^9}, {
  3.450373772223831*^9, 3.450373818579892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vect", "[", "F_RepresentationTensor", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"F", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "All", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.450372195257165*^9, 3.450372223120884*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddOneToSpanningSet", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "v_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"ZeroVectorQ", "[", 
     RowBox[{"Flatten", "[", "v", "]"}], "]"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "v", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4319790337687936`*^9, 3.4319790434126606`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddOneToSpanningSet", "[", 
   RowBox[{"m_", ",", "v_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FakeMatrixRank", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Flatten", "/@", "m"}], ")"}], "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"Flatten", "[", "v", "]"}], "}"}]}], "]"}], "]"}], 
     "\[Equal]", 
     RowBox[{"Length", "[", "m", "]"}]}], ",", "m", ",", 
    RowBox[{"m", "~", "Join", "~", 
     RowBox[{"{", "v", "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4319790463869376`*^9, 3.4319790722040606`*^9}, {
   3.4319801791157217`*^9, 3.4319801926351614`*^9}, {3.431980392462499*^9, 
   3.4319803941649475`*^9}, {3.431980465747878*^9, 3.431980469373091*^9}, {
   3.4319808864327936`*^9, 3.4319808888062067`*^9}, {3.4319809698427315`*^9, 
   3.4319809728971233`*^9}, {3.4319812316992626`*^9, 3.431981232009709*^9}, 
   3.43198129624207*^9, 3.4319814464580708`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FakeMatrixRank", "[", "m_", "]"}], ":=", 
  RowBox[{"MatrixRank", "[", 
   RowBox[{"m", "/.", 
    RowBox[{"q", "\[Rule]", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4319811698302994`*^9, 3.4319812289152594`*^9}, {
  3.4319814257282624`*^9, 3.4319814315967007`*^9}, {3.4319818640184927`*^9, 
  3.431981865971301*^9}, {3.431992572877125*^9, 3.431992578114656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SpanningSet", "[", 
    RowBox[{"{", "}"}], "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpanningSet", "[", "m_", "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{"AddOneToSpanningSet", ",", 
    RowBox[{"{", "}"}], ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4319785921537824`*^9, 3.431978593215309*^9}, 
   3.431978962826784*^9, 3.4319790061791215`*^9, 3.4319790497818193`*^9, {
   3.4319809288237486`*^9, 3.431980934131381*^9}, {3.450373894530822*^9, 
   3.450373895202284*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ss", "=", 
   RowBox[{"SpanningSet", "[", 
    RowBox[{"vect", "/@", 
     RowBox[{"(", 
      RowBox[{"br", "/@", "braids"}], ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4503739003798103`*^9, 3.450373942502634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ss", "]"}]], "Input",
 CellChangeTimes->{{3.450374072923061*^9, 3.450374073944251*^9}}],

Cell[BoxData["35"], "Output",
 CellChangeTimes->{3.4503740743731747`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"vect", "/@", 
    RowBox[{"(", 
     RowBox[{"br", "/@", "braids"}], ")"}]}], ",", 
   RowBox[{"Alternatives", "@@", "ss"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4503740764973927`*^9, 3.4503740848722973`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "6", "}"}], ",", 
   RowBox[{"{", "7", "}"}], ",", 
   RowBox[{"{", "8", "}"}], ",", 
   RowBox[{"{", "9", "}"}], ",", 
   RowBox[{"{", "10", "}"}], ",", 
   RowBox[{"{", "11", "}"}], ",", 
   RowBox[{"{", "12", "}"}], ",", 
   RowBox[{"{", "13", "}"}], ",", 
   RowBox[{"{", "14", "}"}], ",", 
   RowBox[{"{", "15", "}"}], ",", 
   RowBox[{"{", "16", "}"}], ",", 
   RowBox[{"{", "17", "}"}], ",", 
   RowBox[{"{", "18", "}"}], ",", 
   RowBox[{"{", "19", "}"}], ",", 
   RowBox[{"{", "20", "}"}], ",", 
   RowBox[{"{", "21", "}"}], ",", 
   RowBox[{"{", "22", "}"}], ",", 
   RowBox[{"{", "23", "}"}], ",", 
   RowBox[{"{", "24", "}"}], ",", 
   RowBox[{"{", "25", "}"}], ",", 
   RowBox[{"{", "26", "}"}], ",", 
   RowBox[{"{", "27", "}"}], ",", 
   RowBox[{"{", "28", "}"}], ",", 
   RowBox[{"{", "29", "}"}], ",", 
   RowBox[{"{", "30", "}"}], ",", 
   RowBox[{"{", "31", "}"}], ",", 
   RowBox[{"{", "32", "}"}], ",", 
   RowBox[{"{", "37", "}"}], ",", 
   RowBox[{"{", "38", "}"}], ",", 
   RowBox[{"{", "45", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4503740898332987`*^9, 3.4503741141886883`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"spanningBraids", "=", 
  RowBox[{"braids", "\[LeftDoubleBracket]", 
   RowBox[{"Flatten", "[", "%", "]"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.450374097628615*^9, 3.4503741145359097`*^9}}],

Cell[TextData[{
 "You can skip the above lines (which may run slow!), and just use the \
following set of 35 braids, which give a basis for ",
 Cell[BoxData[
  RowBox[{"End", 
   RowBox[{"(", 
    SuperscriptBox["V", 
     RowBox[{"\[CircleTimes]", "3"}]], ")"}]}]], "Input"]
}], "Text",
 CellChangeTimes->{{3.450458377276148*^9, 3.450458402182132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"spanningBraids", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.450452049876004*^9, 3.4504520538548717`*^9}}],

Cell["Make sure everything we need has been calculated :", "Text",
 CellChangeTimes->{{3.450458370080803*^9, 3.4504583753101053`*^9}, {
  3.450458407756494*^9, 3.450458408468725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"br", "/@", 
   RowBox[{"Take", "[", 
    RowBox[{"spanningBraids", ",", "All"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450396033061832*^9, 3.450396046668853*^9}}],

Cell[CellGroupData[{

Cell["Verifying the formula for the crossing in the spider.", "Subsection",
 CellChangeTimes->{{3.450458625374264*^9, 3.450458632999156*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vect", "[", 
     RowBox[{
      RowBox[{"BraidingMap", "[", 
       RowBox[{"G2", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
         RowBox[{
          RowBox[{"Irrep", "[", 
           SubscriptBox["G", "2"], "]"}], "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis"}],
        "]"}], "-", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"id", "\[CircleTimes]", "id"}], ",", "capcup", ",", "i", ",",
          "h"}], "}"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"a", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450371881364108*^9, 3.450371926115402*^9}, 
   3.450458612482683*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["q", "4"], 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["q", "2"], 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.450371893353656*^9, 3.4503719267401114`*^9}, 
   3.450371973148757*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The characteristic equation for the braiding", "Subsection",
 CellChangeTimes->{{3.450458718108623*^9, 3.450458724713228*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vect", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "[", "i", "]"}], 
        RowBox[{"bm", "[", "i", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "\[Equal]", 
    "0"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"z", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.45037856011683*^9, 3.4503786063715277`*^9}, {
  3.450378652773983*^9, 3.450378655679164*^9}, {3.450378877685322*^9, 
  3.450378887644911*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give solutions \
for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" variables.\\\\\\\"\\\", \
\\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", ButtonNote -> \
\\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.450378888276722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"z", "[", "4", "]"}], 
      SuperscriptBox["q", "16"]]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "8"], "+", 
          SuperscriptBox["q", "14"]}], ")"}], " ", 
        RowBox[{"z", "[", "4", "]"}]}], 
       SuperscriptBox["q", "18"]]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "6"], "-", 
          SuperscriptBox["q", "8"], "-", 
          SuperscriptBox["q", "12"], "+", 
          SuperscriptBox["q", "14"], "+", 
          SuperscriptBox["q", "20"]}], ")"}], " ", 
        RowBox[{"z", "[", "4", "]"}]}], 
       SuperscriptBox["q", "18"]]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "-", 
          SuperscriptBox["q", "8"], "+", 
          SuperscriptBox["q", "10"]}], ")"}], " ", 
        RowBox[{"z", "[", "4", "]"}]}], 
       SuperscriptBox["q", "12"]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4503786123468237`*^9, 3.450378656855667*^9, {3.4503788802325993`*^9, 
   3.450378888582056*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding linear combinations", "Section",
 CellChangeTimes->{{3.4504584197273693`*^9, 3.450458423430256*^9}}],

Cell[CellGroupData[{

Cell["The width 2 lemma", "Subsection",
 CellChangeTimes->{{3.450458679963273*^9, 3.4504586852584743`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "0", "]"}], "=", 
   RowBox[{"id", "\[CircleTimes]", "id"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450378372347234*^9, 3.450378376452532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", 
    RowBox[{"-", "1"}], "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"bm", "[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450378522539694*^9, 3.450378530097135*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "1", "]"}], "=", 
   RowBox[{"BraidingMap", "[", 
    RowBox[{"G2", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}], "\[CircleTimes]", 
      RowBox[{
       RowBox[{"Irrep", "[", 
        SubscriptBox["G", "2"], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "]"}]}], ",", "FundamentalBasis"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4503783640639753`*^9, 3.4503783691497297`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", "1", "]"}], ".", 
    RowBox[{"bm", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", "2", "]"}], ".", 
    RowBox[{"bm", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", "3", "]"}], ".", 
    RowBox[{"bm", "[", "1", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.450378378157955*^9, 3.450378389757513*^9}, {
  3.450378550652157*^9, 3.450378557337468*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", 
    RowBox[{"-", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", 
     RowBox[{"-", "1"}], "]"}], ".", 
    RowBox[{"bm", "[", 
     RowBox[{"-", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", 
    RowBox[{"-", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", 
     RowBox[{"-", "2"}], "]"}], ".", 
    RowBox[{"bm", "[", 
     RowBox[{"-", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bm", "[", 
    RowBox[{"-", "4"}], "]"}], "=", 
   RowBox[{
    RowBox[{"bm", "[", 
     RowBox[{"-", "3"}], "]"}], ".", 
    RowBox[{"bm", "[", 
     RowBox[{"-", "1"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.450378903243034*^9, 3.450378912825205*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], "capcup"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], 
         RowBox[{"bm", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"z", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450378396686644*^9, 3.4503784743062773`*^9}, 
   3.4503822856842003`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], "\[Rule]", 
     SuperscriptBox["q", "22"]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["q", "20"]}], "+", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "28"]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["q", "20"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["q", "6"], "+", 
        SuperscriptBox["q", "8"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"-", 
      SuperscriptBox["q", "26"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.450378432478065*^9, 3.4503784749202833`*^9}, {
  3.450382288706272*^9, 3.4503822967599916`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], "i"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], 
         RowBox[{"bm", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"z", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450378396686644*^9, 3.4503784855243597`*^9}, 
   3.45038229264437*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "12"]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", "8"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", "20"], "+", 
      SuperscriptBox["q", "24"]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "10"], "-", 
      SuperscriptBox["q", "18"], "+", 
      SuperscriptBox["q", "20"], "-", 
      SuperscriptBox["q", "22"], "+", 
      SuperscriptBox["q", "24"]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["q", "18"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.450378485995748*^9, 3.4503822979319983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"]}], ")"}], "h"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], 
         RowBox[{"bm", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"z", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450378396686644*^9, 3.450378489348237*^9}, 
   3.4503822948042107`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "[", "0", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      SuperscriptBox["q", "14"], "-", 
      SuperscriptBox["q", "18"]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        SuperscriptBox["q", "10"], "-", 
        SuperscriptBox["q", "12"], "-", 
        SuperscriptBox["q", "14"], "-", 
        SuperscriptBox["q", "18"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        SuperscriptBox["q", "24"], "+", 
        SuperscriptBox["q", "26"]}], 
       SuperscriptBox["q", "2"]]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["q", "4"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        SuperscriptBox["q", "14"], "-", 
        SuperscriptBox["q", "16"], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"z", "[", "3", "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox["q", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"]}], ")"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.450378489932769*^9, 3.450382299769799*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Y\[CapitalLambda]", "Subsection",
 CellChangeTimes->{{3.450458475483033*^9, 3.450458478801971*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"vect", "[", 
     RowBox[{"Y\[CapitalLambda]", " ", "-", " ", 
      RowBox[{"Plus", " ", "@@", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "#", "]"}], " ", 
           RowBox[{"br", "[", "#", "]"}]}], " ", "&"}], " ", "/@", " ", 
         "spanningBraids"}], ")"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450374127212101*^9, 3.450374174142261*^9}, {
  3.450374568214796*^9, 3.4503745868115597`*^9}, {3.450390742653104*^9, 
  3.450390761800994*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"v", ",", "_a", ",", "Together"}], "]"}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "=", "0"}], ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"a", "/@", "spanningBraids"}], ",", "_a"}], "]"}], "]"}], 
      ">", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "\[LeftDoubleBracket]", 
             RowBox[{"++", "k"}], "\[RightDoubleBracket]"}], "\[Equal]", 
            "0"}], ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"a", "/@", "spanningBraids"}], ",", "_a"}], "]"}]}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"x", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{"y", ",", "_a", ",", "Expand"}], "]"}]}], ")"}]}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "sol", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", "sol", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DownValues", "[", "a", "]"}], "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DownValues", "[", "a", "]"}], "/.", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x_", "\[RuleDelayed]", "y_"}], ")"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{"x", "\[RuleDelayed]", 
               RowBox[{"Evaluate", "[", 
                RowBox[{"Collect", "[", 
                 RowBox[{"y", ",", "_a", ",", "Simplify"}], "]"}], "]"}]}], 
              ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.4503909269693403`*^9, 3.4503910160427313`*^9}, {
  3.450391052921473*^9, 3.4503910697686863`*^9}, {3.450396402799424*^9, 
  3.45039640381898*^9}}],

Cell["Or just execute this cell, with pre - computed answers ...", "Text",
 CellChangeTimes->{{3.4504584533747396`*^9, 3.450458463834509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DownValues", "[", "a", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        SuperscriptBox["q", "14"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        SuperscriptBox["q", "24"], "-", 
        SuperscriptBox["q", "26"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"-", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "10"]}], "+", 
           SuperscriptBox["q", "12"], "-", 
           SuperscriptBox["q", "16"], "+", 
           SuperscriptBox["q", "18"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "6"], "+", 
        SuperscriptBox["q", "8"], "-", 
        SuperscriptBox["q", "10"], "+", 
        SuperscriptBox["q", "14"], "-", 
        SuperscriptBox["q", "16"], "+", 
        SuperscriptBox["q", "18"], "+", 
        SuperscriptBox["q", "20"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "22"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "24"]}], "-", 
        SuperscriptBox["q", "26"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           SuperscriptBox["q", "12"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "14"]}], "+", 
           SuperscriptBox["q", "16"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "18"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "20"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "24"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "26"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "28"]}], "+", 
           SuperscriptBox["q", "30"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["q", "6"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "8"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "12"]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["q", "14"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["q", "16"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "18"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "22"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "24"]}], "+", 
          SuperscriptBox["q", "26"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "8"], "-", 
           SuperscriptBox["q", "10"], "+", 
           SuperscriptBox["q", "14"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "6"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "8"]}], "-", 
          SuperscriptBox["q", "10"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "6"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "10"], "-", 
          SuperscriptBox["q", "12"], "+", 
          SuperscriptBox["q", "14"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "10"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", "6"], "+", 
        SuperscriptBox["q", "8"], "-", 
        SuperscriptBox["q", "10"], "+", 
        SuperscriptBox["q", "18"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "12"]}], "-", 
          SuperscriptBox["q", "14"], "+", 
          SuperscriptBox["q", "16"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["q", "12"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["q", "14"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["q", "16"]}], "+", 
           SuperscriptBox["q", "18"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "20"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "22"]}], "+", 
           SuperscriptBox["q", "24"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "10"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           SuperscriptBox["q", "12"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "16"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "18"]}], "+", 
           SuperscriptBox["q", "20"]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "6"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "18"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "4"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "8"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "10"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "8"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "16"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "14"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "16"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "14"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "10"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "8"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          SuperscriptBox["q", "12"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "14"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "16"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "18"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "8"], "+", 
          SuperscriptBox["q", "10"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "22"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "12"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "20"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "20"], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"a", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450452026213687*^9, 3.450452034677787*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Then UD", "Subsection",
 CellChangeTimes->{{3.450458491459305*^9, 3.450458492421445*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"vect", "[", 
     RowBox[{"UD", "-", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"b", "[", "#", "]"}], 
           RowBox[{"br", "[", "#", "]"}]}], "&"}], "/@", "spanningBraids"}], 
        ")"}]}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.450374127212101*^9, 3.450374174142261*^9}, {
  3.450374568214796*^9, 3.4503745868115597`*^9}, {3.450390742653104*^9, 
  3.450390761800994*^9}, {3.450391386917596*^9, 3.4503913912595387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{"v", ",", "_b", ",", "Together"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.450391394803526*^9, 3.4503913963073177`*^9}}],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "=", "0"}], ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"b", "/@", "spanningBraids"}], ",", "_b"}], "]"}], "]"}], 
      ">", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sol", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "\[LeftDoubleBracket]", 
             RowBox[{"++", "k"}], "\[RightDoubleBracket]"}], "\[Equal]", 
            "0"}], ",", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"b", "/@", "spanningBraids"}], ",", "_b"}], "]"}]}], 
          "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
         RowBox[{"(", 
          RowBox[{"x", "=", 
           RowBox[{"Collect", "[", 
            RowBox[{"y", ",", "_b", ",", "Expand"}], "]"}]}], ")"}]}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "sol", "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", "sol", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"DownValues", "[", "b", "]"}], "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DownValues", "[", "b", "]"}], "/.", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x_", "\[RuleDelayed]", "y_"}], ")"}], "\[RuleDelayed]", 
             RowBox[{"(", 
              RowBox[{"x", "\[RuleDelayed]", 
               RowBox[{"Evaluate", "[", 
                RowBox[{"Collect", "[", 
                 RowBox[{"y", ",", "_b", ",", "Simplify"}], "]"}], "]"}]}], 
              ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.4503909269693403`*^9, 3.4503910160427313`*^9}, {
  3.450391052921473*^9, 3.4503910697686863`*^9}, {3.450391399853056*^9, 
  3.450391418772078*^9}, {3.450398525103077*^9, 3.450398526000402*^9}}],

Cell[BoxData[
 RowBox[{"DownValues", "[", "b", "]"}]], "Input",
 CellChangeTimes->{{3.450398406951548*^9, 3.450398409415847*^9}, {
  3.4503985056438847`*^9, 3.450398505866355*^9}}],

Cell["Or just execute this cell, with pre - computed answers ...", "Text",
 CellChangeTimes->{{3.4504584533747396`*^9, 3.450458463834509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DownValues", "[", "b", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "10"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "14"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["q", "16"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "18"]}], "+", 
           SuperscriptBox["q", "20"], "+", 
           SuperscriptBox["q", "22"], "-", 
           SuperscriptBox["q", "24"], "+", 
           SuperscriptBox["q", "26"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"-", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "14"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "14"]}], "-", 
           SuperscriptBox["q", "16"], "+", 
           SuperscriptBox["q", "18"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "6"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["q", "8"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          SuperscriptBox["q", "12"], "+", 
          SuperscriptBox["q", "14"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "16"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "18"]}], "-", 
          SuperscriptBox["q", "20"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "4"]}], "+", 
          SuperscriptBox["q", "6"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "8"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "12"]}], "+", 
          SuperscriptBox["q", "18"], "-", 
          SuperscriptBox["q", "20"], "+", 
          SuperscriptBox["q", "22"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "-", 
           SuperscriptBox["q", "6"], "+", 
           SuperscriptBox["q", "8"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "-", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "8"]}], "+", 
           SuperscriptBox["q", "10"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "4"]}], "-", 
          SuperscriptBox["q", "6"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", "8"]}], "-", 
          SuperscriptBox["q", "10"], "+", 
          SuperscriptBox["q", "12"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "4"]}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        SuperscriptBox["q", "8"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        SuperscriptBox["q", "16"], "+", 
        SuperscriptBox["q", "18"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        SuperscriptBox["q", "24"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "8"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        SuperscriptBox["q", "8"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "14"]}], "+", 
        SuperscriptBox["q", "16"], "+", 
        SuperscriptBox["q", "18"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "22"]}], "-", 
        SuperscriptBox["q", "24"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "22"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "16"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "8"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "6"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "6"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          SuperscriptBox["q", "12"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "12"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["q", "4"]}], "+", 
            SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "16"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["q", "4"], "-", 
          SuperscriptBox["q", "6"], "+", 
          SuperscriptBox["q", "8"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "10"]}], "+", 
          SuperscriptBox["q", "12"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "16"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "18"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["q", "20"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "22"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           SuperscriptBox["q", "6"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "20"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}], "]"}], "]"}], "\[RuleDelayed]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      FractionBox[
       SuperscriptBox["q", "20"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "18"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "18"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["q", "18"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["q", "2"], "+", 
            SuperscriptBox["q", "4"]}], ")"}], "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"HoldPattern", "[", 
       RowBox[{"b", "[", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], "]"}], "]"}], 
      "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4504520149038363`*^9, 3.450452021855689*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Automatically produce the LaTeX sources in the article", "Subsection",
 CellChangeTimes->{{3.450458503322497*^9, 3.450458515513468*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "[", 
   RowBox[{"{", "}"}], "]"}], ":=", "\"\<\\mathbf{1}\>\""}]], "Input",
 CellChangeTimes->{{3.450399590423773*^9, 3.4503996000353413`*^9}, {
  3.450400809205702*^9, 3.4504008093005743`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]", "[", "z_", "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\"\<\\sigma_{\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"Abs", "[", "#", "]"}], "]"}], "<>", "\"\<}\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"#", "<", "0"}], ",", "\"\<^{-1}\>\"", ",", "\"\<\>\""}], 
        "]"}]}], "&"}], "/@", "z"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.450399498489091*^9, 3.4503995776447353`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"(", 
    RowBox[{"PolynomialLCM", "@@", 
     RowBox[{"(", 
      RowBox[{"Denominator", "[", 
       RowBox[{"a", "/@", "spanningBraids"}], "]"}], ")"}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.450400437692012*^9, 3.450400439265131*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"denom", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.450400891054289*^9, 3.450400894763434*^9}}],

Cell[BoxData["\<\"\\\\left(q^2-1\\\\right)^2 \\\\left(q^2+1\\\\right) \
\\\\left(q^4+1\\\\right) \\\\left(q^4-q^2+1\\\\right)^2\"\>"], "Output",
 CellChangeTimes->{3.450400895201742*^9, 3.450452074586481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<\\\\scalebox{0.7}{$\>\"", "<>", 
      RowBox[{"StringReplace", "[", 
       RowBox[{
        RowBox[{"StringReplace", "[", 
         RowBox[{
          RowBox[{"\"\<+\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"denom", " ", 
                RowBox[{"a", "[", "#", "]"}]}], "]"}], " ", "Z"}], ",", 
             "TeXForm"}], "]"}]}], ",", 
          RowBox[{"\"\<+-\>\"", "\[Rule]", "\"\<-\>\""}]}], "]"}], ",", 
        RowBox[{"\"\<Z\>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "<>", 
      "\"\<$}  \>\"", "<>", 
      RowBox[{"\[Sigma]", "[", "#", "]"}], " ", "<>", 
      "\"\<\\n \\\\displaybreak[1] \\\\\\\\  & \\qquad \\n\>\""}], "&"}], "/@",
     "spanningBraids"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.4504003558638487`*^9, 3.450400367670493*^9}, {
  3.45040043363897*^9, 3.450400595467602*^9}, {3.4504006775313463`*^9, 
  3.450400703825657*^9}, {3.45040075281664*^9, 3.4504007744871397`*^9}, {
  3.450401161983354*^9, 3.450401203949435*^9}, {3.450401247313263*^9, 
  3.450401249713418*^9}, {3.4504529753536*^9, 3.450452986789526*^9}}],

Cell[BoxData["\<\"\\\\scalebox{0.7}{$-q^2 \\\\left(q^2-1\\\\right) \
\\\\left(q^4+1\\\\right) \\\\left(q^{24}-q^{22}+2 q^{18}-2 q^{16}+q^{12}-2 \
q^{10}-q^4+q^2-1\\\\right) $}  \\\\mathbf{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$-q^2 \\\\left(q^{30}-3 q^{28}+5 q^{26}-4 \
q^{24}+2 q^{20}-3 q^{18}+q^{16}+2 q^{14}-q^{12}+2 q^{10}-2 q^6+2 q^4-2 \
q^2+1\\\\right) $}  \\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \
\\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(-q^{26}+2 q^{24}-2 \
q^{22}+q^{20}+q^{18}-q^{16}+q^{14}-q^{10}+q^8-q^6+q^4\\\\right) $}  \
\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+q^2 \\\\left(q^{26}-2 q^{24}+2 q^{22}-4 q^{18}+8 \
q^{16}-9 q^{14}+5 q^{12}-5 q^8+6 q^6-5 q^4+3 q^2-1\\\\right) $}  \
\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$-q^4 \\\\left(q^{18}-q^{16}+q^{12}-2 \
q^{10}+q^6-q^4+q^2-1\\\\right) $}  \\\\sigma_{2}^{-1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^{30}-2 q^{28}+3 \
q^{26}-2 q^{24}-q^{18}+q^{12}\\\\right) $}  \\\\sigma_{1}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^2 \
\\\\left(q^{24}-3 q^{22}+3 q^{20}+q^{18}-5 q^{16}+9 q^{14}-7 q^{12}+3 \
q^{10}-3 q^6+3 q^4-2 q^2+1\\\\right) $}  \\\\sigma_{1}\\\\sigma_{2}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(q^{18}-q^{10}+q^8-q^6+q^4\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+q^4 \\\\left(q^4-q^2+1\\\\right) \
\\\\left(q^{14}-q^{12}+q^{10}-q^6+q^4-q^2+1\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$-q^6 $}  \\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^6 \
\\\\left(q^{20}-2 q^{18}+2 q^{16}-q^{12}+3 q^{10}-2 q^8+q^4-2 q^2+1\\\\right) \
$}  \\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+q^6 \\\\left(q^4-q^2+1\\\\right) \
\\\\left(q^8+q^2-1\\\\right) $}  \\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^{14} \
\\\\left(q^2-1\\\\right) \\\\left(q^4+1\\\\right) \
\\\\left(q^6-q^2+1\\\\right) $}  \\\\sigma_{2}\\\\sigma_{2}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^{12} \
\\\\left(q^{10}-2 q^8+q^6-q^4-q^2+1\\\\right) $}  \
\\\\sigma_{2}^{-1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$-q^2 \\\\left(q^{14}-q^{10}+q^8+q^6-2 q^4+2 \
q^2-1\\\\right) $}  \\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^{14} \
\\\\left(q^4-q^2+1\\\\right) $}  \\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^{16} $}  \
\\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+q^6 \\\\left(2 q^{18}-4 q^{16}+2 \
q^{14}+q^{12}-3 q^{10}+5 q^8-2 q^6+q^4-1\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$+q^6 \\\\left(q^4+1\\\\right) \\\\left(q^8-2 \
q^6+q^2-1\\\\right) $}  \\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^{14} \
\\\\left(q^{10}-q^8+q^4-q^2+1\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$-q^{14} $}  \
\\\\sigma_{1}\\\\sigma_{2}^{-1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^2+1\\\\right) \
\\\\left(q^5-q^3+q\\\\right)^2 $}  \
\\\\sigma_{1}\\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^8 \\\\left(q^2-1\\\\right) \
\\\\left(q^4+1\\\\right) $}  \\\\sigma_{1}^{-1}\\\\sigma_{2}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^8 \
\\\\left(q^4-q^2+1\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^{16} \\\\left(q^4-q^2+1\\\\right) \
$}  \\\\sigma_{1}^{-1}\\\\sigma_{2}\\\\sigma_{2}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(-q^8+q^6-q^4\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$+q^{22} \\\\left(q^2-1\\\\right) $}  \
\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+q^{18} \\\\left(q^2-1\\\\right) $}  \
\\\\sigma_{2}^{-1}\\\\sigma_{1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+q^{12} \\\\left(q^2-1\\\\right) \
\\\\left(q^4+1\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^{20}-q^{22}\\\\right) \
$}  \\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(q^{20}-q^{22}\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\"\>"], "Output",
 CellChangeTimes->{
  3.450400704465187*^9, {3.450400764698092*^9, 3.45040077520816*^9}, 
   3.450400812863935*^9, {3.4504011784783363`*^9, 3.450401204865129*^9}, 
   3.450401250959758*^9, 3.4504520812666903`*^9, 3.4504529991376038`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"denom", "=", 
   RowBox[{"(", 
    RowBox[{"PolynomialLCM", "@@", 
     RowBox[{"(", 
      RowBox[{"Denominator", "[", 
       RowBox[{"b", "/@", "spanningBraids"}], "]"}], ")"}]}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.450400437692012*^9, 3.450400439265131*^9}, {
  3.450401383733437*^9, 3.450401383811448*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"denom", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.450400891054289*^9, 3.450400894763434*^9}}],

Cell[BoxData["\<\"\\\\left(q^2-1\\\\right)^2 \\\\left(q^2+1\\\\right) \
\\\\left(q^4-q^2+1\\\\right)^2\"\>"], "Output",
 CellChangeTimes->{3.450400895201742*^9, 3.450401451989702*^9, 
  3.450453227181697*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\"\<\\\\scalebox{0.7}{$\>\"", "<>", 
      RowBox[{"StringReplace", "[", 
       RowBox[{
        RowBox[{"StringReplace", "[", 
         RowBox[{
          RowBox[{"\"\<+\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"denom", " ", 
                RowBox[{"b", "[", "#", "]"}]}], "]"}], " ", "Z"}], ",", 
             "TeXForm"}], "]"}]}], ",", 
          RowBox[{"\"\<+-\>\"", "\[Rule]", "\"\<-\>\""}]}], "]"}], ",", 
        RowBox[{"\"\<Z\>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "<>", 
      "\"\<$}  \>\"", "<>", 
      RowBox[{"\[Sigma]", "[", "#", "]"}], " ", "<>", 
      "\"\<\\n \\\\displaybreak[1] \\\\\\\\  & \\qquad \\n\>\""}], "&"}], "/@",
     "spanningBraids"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.4504003558638487`*^9, 3.450400367670493*^9}, {
  3.45040043363897*^9, 3.450400595467602*^9}, {3.4504006775313463`*^9, 
  3.450400703825657*^9}, {3.45040075281664*^9, 3.4504007744871397`*^9}, {
  3.450401161983354*^9, 3.450401203949435*^9}, {3.450401247313263*^9, 
  3.450401249713418*^9}, {3.4504529753536*^9, 3.450452986789526*^9}, {
  3.450453240442843*^9, 3.450453241416452*^9}}],

Cell[BoxData["\<\"\\\\scalebox{0.7}{$-q^2 \\\\left(q^2-1\\\\right) \
\\\\left(q^{26}-q^{24}+q^{22}+q^{20}-2 q^{18}+4 q^{16}-3 q^{14}+2 q^{10}-4 \
q^8+q^6-q^4-1\\\\right) $}  \\\\mathbf{1}\\n \\\\displaybreak[1] \\\\\\\\  & \
\\\\qquad \\n\\\\scalebox{0.7}{$+q^8 \\\\left(-q^{22}+3 q^{20}-5 q^{18}+4 \
q^{16}-3 q^{12}+7 q^{10}-6 q^8+2 q^6+q^4-4 q^2+2\\\\right) $}  \
\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$-q^4 \\\\left(q^2-1\\\\right) \\\\left(q^{18}-q^{16}+2 \
q^{14}+2 q^8-q^6+q^4+1\\\\right) $}  \\\\sigma_{1}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^2 \
\\\\left(q^2-1\\\\right) \\\\left(q^{22}-q^{20}+q^{18}+3 q^{12}-2 q^{10}+3 \
q^8+q^6-2 q^4+2 q^2-1\\\\right) $}  \\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^4 \\\\left(q^2-1\\\\right) \
\\\\left(2 q^{14}+q^{10}+3 q^8-q^6+q^4+1\\\\right) $}  \\\\sigma_{2}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^{10} \
\\\\left(q^2-1\\\\right)^2 \\\\left(q^2+1\\\\right) \\\\left(q^{12}-q^{10}+3 \
q^8-q^6+3 q^4+1\\\\right) $}  \\\\sigma_{1}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(-q^{24}+3 q^{22}-3 q^{20}+q^{18}+q^{16}-5 \
q^{14}+5 q^{12}-4 q^{10}+q^8+2 q^6-2 q^4+q^2\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\
\\scalebox{0.7}{$-q^{10} \\\\left(q^{10}-2 q^8+q^6-q^4-q^2+1\\\\right) $}  \\\
\\sigma_{1}\\\\sigma_{2}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+q^4 \\\\left(q^4-q^2+1\\\\right) \
\\\\left(q^8+q^2-1\\\\right) $}  \\\\sigma_{1}^{-1}\\\\sigma_{2}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$-q^6 \
\\\\left(q^8-q^6+q^4-q^2+1\\\\right) $}  \\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\
\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(-q^{24}+3 q^{22}-3 q^{20}+q^{18}+q^{16}-5 \
q^{14}+5 q^{12}-4 q^{10}+q^8+2 q^6-2 q^4+q^2\\\\right) $}  \
\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\
\\scalebox{0.7}{$+q^4 \\\\left(q^4-q^2+1\\\\right) \
\\\\left(q^8+q^2-1\\\\right) $}  \\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(q^{22}-q^{24}\\\\right) $}  \
\\\\sigma_{2}\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\
\\scalebox{0.7}{$-q^{10} \\\\left(q^{10}-2 q^8+q^6-q^4-q^2+1\\\\right) $}  \\\
\\sigma_{2}^{-1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$-q^6 \\\\left(q^8-q^6+q^4-q^2+1\\\\right) $}  \
\\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  & \
\\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\
\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^{16} \
\\\\left(q^2-1\\\\right) $}  \\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}^{-1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(3 \
q^{22}-6 q^{20}+4 q^{18}-q^{16}-2 q^{14}+5 q^{12}-3 q^{10}+3 \
q^8-q^4+q^2\\\\right) $}  \\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^4 \
\\\\left(q^{12}-2 q^{10}+q^8-q^6-q^4+q^2-1\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+q^{20} \\\\left(q^2-1\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$-q^{12} $}  \
\\\\sigma_{1}\\\\sigma_{2}^{-1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{1}\\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^4 \\\\left(q^{12}-2 \
q^{10}+q^8-q^6-q^4+q^2-1\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^{10}-q^8+q^6\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\
\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \\\\sigma_{1}^{-1}\\\\sigma_{2}\
\\\\sigma_{2}\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+0$}  \\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\\\\sigma_{1}\
\\n \\\\displaybreak[1] \\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+q^8 \
\\\\left(q^4-q^2+1\\\\right) $}  \
\\\\sigma_{1}^{-1}\\\\sigma_{2}^{-1}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$+q^{20} \\\\left(q^2-1\\\\right) $}  \
\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  & \\\
\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}^{-1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+q^{16} \\\\left(q^2-1\\\\right) $}  \
\\\\sigma_{2}^{-1}\\\\sigma_{1}\\\\sigma_{1}\\n \\\\displaybreak[1] \\\\\\\\  \
& \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^{18}-q^{20}\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+\\\\left(q^{18}-q^{20}\\\\right) \
$}  \\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\n \
\\\\displaybreak[1] \\\\\\\\  & \\\\qquad \
\\n\\\\scalebox{0.7}{$+\\\\left(q^{18}-q^{20}\\\\right) $}  \
\\\\sigma_{1}\\\\sigma_{2}\\\\sigma_{2}\\\\sigma_{1}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\\\\scalebox{0.7}{$+0$}  \
\\\\sigma_{2}\\\\sigma_{1}\\\\sigma_{1}\\\\sigma_{2}\\n \\\\displaybreak[1] \
\\\\\\\\  & \\\\qquad \\n\"\>"], "Output",
 CellChangeTimes->{{3.450401368794465*^9, 3.450401386962181*^9}, 
   3.450453242215029*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Miscellany", "Section",
 CellChangeTimes->{{3.4504585588055983`*^9, 3.450458564838662*^9}}],

Cell[CellGroupData[{

Cell["Looking for further elements of the kernel", "Subsection",
 CellChangeTimes->{{3.450458569768901*^9, 3.450458575030116*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "braids", "]"}]], "Input",
 CellChangeTimes->{{3.450379303100173*^9, 3.450379305403566*^9}}],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{3.4503793058254137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"words", "[", "4", "]"}], ",", "spanningBraids"}], "]"}]], "Input",\

 CellChangeTimes->{{3.450379327472694*^9, 3.450379335086732*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4503793355070267`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"words", "[", "4", "]"}], ",", 
   RowBox[{"Alternatives", "@@", "spanningBraids"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.450379403964698*^9, 3.450379417241598*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "6", "}"}], ",", 
   RowBox[{"{", "7", "}"}], ",", 
   RowBox[{"{", "14", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4503794055249567`*^9, 3.4503794176572027`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Drop", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Transpose", "[", 
       RowBox[{"vect", "/@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"br", "/@", "braids"}], ")"}], "/.", 
          RowBox[{"q", "\[Rule]", "2"}]}], ")"}]}], "]"}], "]"}], "]"}], ",", 
    "31"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.4503734330522633`*^9, 3.450373434097859*^9}, {
  3.450373522661499*^9, 3.4503735336684523`*^9}, {3.450379254457065*^9, 
  3.4503792551656647`*^9}, {3.450379356837388*^9, 3.450379371178293*^9}, {
  3.4503794272679033`*^9, 3.450379430929854*^9}, {3.450379585026667*^9, 
  3.450379589535769*^9}, {3.450379677437851*^9, 3.450379681802753*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     FractionBox["219347819851080007680", "13"], 
     RowBox[{"-", "267386880"}], "0", "0", "0", 
     RowBox[{"-", "71776119061217280"}], "0", "0", "0", 
     RowBox[{"-", "267386880"}], 
     RowBox[{"-", "281474976710656"}], 
     RowBox[{"-", "67895296"}], 
     FractionBox["3315", "16384"], "801112064"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
    {
     FractionBox["219347819851080007680", "13"], "0", 
     FractionBox["3315", "16384"], 
     RowBox[{"-", "267386880"}], 
     RowBox[{"-", "281474976710656"}], 
     RowBox[{"-", "71776119061217280"}], 
     RowBox[{"-", "267386880"}], "801112064", 
     RowBox[{"-", "67895296"}], "0", "0", "0", "0", "0"},
    {
     FractionBox["230526598551143710720", "13"], 
     RowBox[{"-", "268435456"}], "0", 
     RowBox[{"-", "268435456"}], "0", 
     RowBox[{"-", "72057594037927936"}], 
     RowBox[{"-", "268435456"}], "0", "0", 
     RowBox[{"-", "268435456"}], "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {
     RowBox[{"-", "860187528827764736"}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", "0", "0", "0", "0"},
    {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
    {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.4503735357978*^9, 3.4503736737842007`*^9, {3.450373718489531*^9, 
   3.45037374774866*^9}, 3.4503793016070013`*^9, {3.45037936425679*^9, 
   3.450379378117408*^9}, 3.450379436187443*^9, 3.450379594780074*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1436, 856},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 106, 1, 67, "Section"],
Cell[676, 25, 440, 7, 41, "Text"],
Cell[CellGroupData[{
Cell[1141, 36, 418, 10, 70, "Input"],
Cell[CellGroupData[{
Cell[1584, 50, 470, 11, 36, "Print"],
Cell[2057, 63, 419, 11, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2537, 81, 89, 1, 67, "Section"],
Cell[2629, 84, 352, 7, 56, "Text"],
Cell[CellGroupData[{
Cell[3006, 95, 107, 1, 34, "Subsection"],
Cell[3116, 98, 312, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[3453, 112, 1898, 51, 67, "Input"],
Cell[5354, 165, 464, 9, 23, "Message"],
Cell[5821, 176, 5917, 187, 146, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11775, 368, 1655, 43, 68, "Input"],
Cell[13433, 413, 7620, 241, 125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21090, 659, 1437, 39, 49, "Input"],
Cell[22530, 700, 9538, 297, 196, "Output"]
}, Open  ]],
Cell[32083, 1000, 138, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[32246, 1007, 1743, 50, 43, "Input"],
Cell[33992, 1059, 8606, 267, 237, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42647, 1332, 103, 1, 26, "Subsection"],
Cell[42753, 1335, 166, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[42944, 1343, 155, 3, 27, "Input"],
Cell[43102, 1348, 23583, 685, 453, "Output"]
}, Open  ]],
Cell[66700, 2036, 2901, 82, 58, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[69638, 2123, 101, 1, 26, "Subsection"],
Cell[CellGroupData[{
Cell[69764, 2128, 801, 23, 27, "Input"],
Cell[70568, 2153, 7052, 191, 123, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77657, 2349, 2095, 55, 73, "Input"],
Cell[79755, 2406, 13440, 414, 207, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93232, 2825, 213, 6, 27, "Input"],
Cell[93448, 2833, 25681, 766, 291, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119166, 3604, 196, 4, 27, "Input"],
Cell[119365, 3610, 12385, 316, 183, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131811, 3933, 104, 1, 67, "Section"],
Cell[131918, 3936, 197, 4, 26, "Text"],
Cell[132118, 3942, 292, 9, 27, "Input"],
Cell[132413, 3953, 1197, 36, 31, "Input"],
Cell[133613, 3991, 277, 8, 32, "Text"],
Cell[133893, 4001, 1580, 42, 45, "Input"],
Cell[135476, 4045, 610, 12, 27, "Input"],
Cell[136089, 4059, 359, 8, 27, "Input"],
Cell[136451, 4069, 396, 11, 27, "Input"],
Cell[136850, 4082, 1031, 23, 43, "Input"],
Cell[137884, 4107, 405, 8, 27, "Input"],
Cell[138292, 4117, 146, 5, 27, "Input"],
Cell[138441, 4124, 436, 9, 27, "Input"],
Cell[138880, 4135, 264, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[139169, 4146, 126, 2, 27, "Input"],
Cell[139298, 4150, 73, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139408, 4156, 277, 7, 27, "Input"],
Cell[139688, 4165, 1339, 38, 27, "Output"]
}, Open  ]],
Cell[141042, 4206, 237, 4, 27, "Input"],
Cell[141282, 4212, 353, 9, 32, "Text"],
Cell[141638, 4223, 3080, 97, 55, InheritFromParent],
Cell[144721, 4322, 183, 2, 26, "Text"],
Cell[144907, 4326, 207, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[145139, 4335, 141, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[145305, 4340, 1235, 36, 27, "Input"],
Cell[146543, 4378, 923, 30, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147515, 4414, 132, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[147672, 4419, 686, 20, 27, "Input"],
Cell[148361, 4441, 494, 9, 23, "Message"],
Cell[148858, 4452, 1895, 58, 55, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150814, 4517, 114, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[150953, 4522, 107, 1, 34, "Subsection"],
Cell[151063, 4525, 202, 5, 27, "Input"],
Cell[151268, 4532, 249, 7, 27, "Input"],
Cell[151520, 4541, 609, 18, 27, "Input"],
Cell[152132, 4561, 668, 20, 58, "Input"],
Cell[152803, 4583, 805, 28, 58, "Input"],
Cell[CellGroupData[{
Cell[153633, 4615, 1109, 34, 33, "Input"],
Cell[154745, 4651, 912, 28, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155694, 4684, 1101, 34, 33, "Input"],
Cell[156798, 4720, 1177, 36, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158012, 4761, 1102, 34, 33, "Input"],
Cell[159117, 4797, 1780, 53, 53, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160946, 4856, 111, 1, 34, "Subsection"],
Cell[161060, 4859, 629, 16, 27, "Input"],
Cell[161692, 4877, 183, 6, 27, "Input"],
Cell[161878, 4885, 2328, 60, 148, "Input"],
Cell[164209, 4947, 142, 1, 26, "Text"],
Cell[164354, 4950, 30228, 900, 703, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[194619, 5855, 95, 1, 34, "Subsection"],
Cell[194717, 5858, 611, 16, 27, "Input"],
Cell[195331, 5876, 251, 7, 27, "Input"],
Cell[195585, 5885, 2375, 60, 148, "Input"],
Cell[197963, 5947, 180, 3, 27, "Input"],
Cell[198146, 5952, 142, 1, 26, "Text"],
Cell[198291, 5955, 26444, 798, 672, InheritFromParent]
}, Open  ]],
Cell[CellGroupData[{
Cell[224772, 6758, 142, 1, 34, "Subsection"],
Cell[224917, 6761, 241, 5, 39, "Input"],
Cell[225161, 6768, 539, 14, 39, "Input"],
Cell[225703, 6784, 312, 9, 39, "Input"],
Cell[CellGroupData[{
Cell[226040, 6797, 160, 3, 39, "Input"],
Cell[226203, 6802, 208, 2, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226448, 6809, 1262, 28, 70, "Input"],
Cell[227713, 6839, 6115, 89, 1090, "Output"]
}, Open  ]],
Cell[233843, 6931, 361, 10, 39, "Input"],
Cell[CellGroupData[{
Cell[234229, 6945, 160, 3, 39, "Input"],
Cell[234392, 6950, 208, 3, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234637, 6958, 1311, 29, 70, "Input"],
Cell[235951, 6989, 5822, 84, 1090, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[241834, 7080, 97, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[241956, 7085, 130, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[242111, 7090, 130, 2, 27, "Input"],
Cell[242244, 7094, 73, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242354, 7100, 200, 5, 27, "Input"],
Cell[242557, 7107, 1539, 47, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244133, 7159, 232, 5, 27, "Input"],
Cell[244368, 7166, 260, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244665, 7178, 797, 18, 27, "Input"],
Cell[245465, 7198, 2813, 58, 331, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> diagrams/scripts/find_all_diagrams.sh <==
rm diagrams.list
./find_diagrams.sh ../../article.tex
for source in `ls ../../article/*.tex`;
    do
        ./find_diagrams.sh $source
done;
./find_diagrams.sh ../../sandbox.tex
./find_diagrams.sh ../../todolist.tex
./find_diagrams.sh ../latex2pdf/defontify.tex
cat diagrams.list


==> diagrams/scripts/find_diagrams.sh <==
grep -o '\\\mathfig{[0-9\. ]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\mathfig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list
grep -o '\\\placefig{[0-9\. ]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\placefig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list
grep -o '\\\rotatemathfig{ [0-9\.]*}{[0-9\.-]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\rotatemathfig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list


==> diagrams/scripts/stripall.sh <==
for diagram in `cat diagrams.list`;
    do
        if [ ../pdf/$diagram.pdf -nt ../eps/$diagram.eps ]; then
            echo "*** stripping $diagram";
            ./strippdf.sh $diagram;
        else
            echo "$diagram is up to date"
        fi
done;
dos2unix extra_diagrams.list
for diagram in `cat extra_diagrams.list`;
    do
        if [ ../pdf/$diagram.pdf -nt ../eps/$diagram.eps ]; then
            echo "*** stripping $diagram";
            ./strippdf.sh $diagram;
        else
            echo "$diagram is up to date"
        fi
done;


==> diagrams/scripts/strippdf.sh <==
gs -r2400 -dBATCH -dNOPAUSE -dSAFER -q -dNOCACHE -sDEVICE=epswrite -sOutputFile=temp1.eps ../pdf/$1.pdf
sed -e '/CreationDate/d' temp1.eps > temp2.eps
rm temp1.eps
mv temp2.eps ../eps/$1.eps

